Linear system of hypersurfaces passing through a Galois orbit

Let $d$ and $n$ be positive integers, and $E/F$ be a separable field extension of degree $m=\binom{n+d}{n}$. We show that if $|F| > 2$, then there exists a point $P\in \mathbb{P}^n(E)$ which does not lie on any degree $d$ hypersurface defined over $F$. In other words, the $m$ Galois conjugates of $P$ impose independent conditions on the $m$-dimensional $F$-vector space of degree $d$ forms in $x_0, x_1, \ldots, x_n$. As an application, we determine the maximal dimensions of linear systems $\mathcal{L}_1$ and $\mathcal{L}_2$ of hypersurfaces in $\mathbb P^n$ over a finite field $F$, where every $F$-member of $\mathcal{L}_1$ is reducible and every $F$-member of $\mathcal{L}_2$ is irreducible.

==> anc/macaulay2-code.txt <==
=========

The following Macaulay2 code was used to generate the examples on pages 12-13 of the paper "Linear system of hypersurfaces passing through a Galois orbit" by Shamil Asgarli, Dragos Ghioca, and Zinovy Reichstein. This code is attached as a supplementary file to the ArXiv listing: https://arxiv.org/abs/2310.10361

=========


Macaulay2, version 1.22
with packages: ConwayPolynomials, Elimination, IntegralClosure, InverseSystems,
               Isomorphism, LLLBases, MinimalPrimes, OnlineLookup,
               PrimaryDecomposition, ReesAlgebra, Saturation, TangentCone

=========
Case 1: (n, q, d) = (2, 3, 3)
=========

i1 : Y = (b, c, d) -> flatten(for i from 0 to d list for j from 0 to d-i list b^i*c^j);

i2 : R=GF(3, Variable => u);

i3 : S = R[a];

i4 : g = a^(10)+a^4+a+1;

i5 : factor(g)

       10    4
o5 = (a   + a  + a + 1)

o5 : Expression of class Product

i6 : F = S/g;

i7 : Bas = matrix{for i from 0 to 9 list sub(a^i,F)};

             1       10
o7 : Matrix F  <--- F

i8 : MasterFunction = (b, c, d) -> (C = Y(b, c, d); L = for i from 0 to sub((d+2)*(d+1)/2-1,ZZ) list lift(C#i, ambient F); makeCols = z -> flatten entries Bas / (v -> coefficient(v, z)); Colms = for i from 0 to #L-1 list makeCols(L#i); M = matrix(Colms); return det(M));

i9 : for i from 0 to 9 do print((i, MasterFunction(a, a^i, 3)))
(0, 0)
(1, 0)
(2, 0)
(3, 0)
(4, 0)
(5, 0)
(6, 0)
(7, 0)
(8, 1)
(9, 1)

Point found [a:a^8:1]

=========
Case 2: (n, q, d) = (2, 3, 4)
=========

i1 : Y = (b, c, d) -> flatten(for i from 0 to d list for j from 0 to d-i list b^i*c^j);

i2 : R=GF(3, Variable => u);

i3 : S = R[a];

i4 : g = a^(15) + a^2 - 1;

i5 : factor(g)

       15    2
o5 = (a   + a  - 1)

o5 : Expression of class Product

i6 : F = S/g;

i7 : Bas = matrix{for i from 0 to 14 list sub(a^i,F)};

             1       15
o7 : Matrix F  <--- F

i8 : MasterFunction = (b, c, d) -> (C = Y(b, c, d); L = for i from 0 to sub((d+2)*(d+1)/2-1,ZZ) list lift(C#i, ambient F); makeCols = z -> flatten entries Bas / (v -> coefficient(v, z)); Colms = for i from 0 to #L-1 list makeCols(L#i); M = matrix(Colms); return det(M));

i9 :  for i from 0 to 14 do print((i, MasterFunction(a, a^i, 4)))
(0, 0)
(1, 0)
(2, 0)
(3, 0)
(4, 0)
(5, 0)
(6, 0)
(7, 0)
(8, 0)
(9, -1)
(10, 0)
(11, 0)
(12, 0)
(13, 0)
(14, 0)

Point found [a:a^9:1]

=========
Case 3: (n, q, d) = (2, 3, 5)
=========

i1 : Y = (b, c, d) -> flatten(for i from 0 to d list for j from 0 to d-i list b^i*c^j);

i2 : R=GF(3, Variable => u);

i3 : S = R[a];

i4 : g = a^(21) + a^(16) - 1;

i5 : factor(g)

       21    16
o5 = (a   + a   - 1)

o5 : Expression of class Product

i6 : F = S/g;

i7 : Bas = matrix{for i from 0 to 20 list sub(a^i,F)};

             1       21
o7 : Matrix F  <--- F

i8 : MasterFunction = (b, c, d) -> (C = Y(b, c, d); L = for i from 0 to sub((d+2)*(d+1)/2-1,ZZ) list lift(C#i, ambient F); makeCols = z -> flatten entries Bas / (v -> coefficient(v, z)); Colms = for i from 0 to #L-1 list makeCols(L#i); M = matrix(Colms); return det(M));

i9 : for i from 0 to 20 do print((i, MasterFunction(a, a^i, 5)))
(0, 0)
(1, 0)
(2, 0)
(3, 0)
(4, 0)
(5, 0)
(6, 0)
(7, 0)
(8, 0)
(9, 0)
(10, 0)
(11, 0)
(12, 0)
(13, 0)
(14, 0)
(15, 0)
(16, 0)
(17, 0)
(18, -1)
(19, -1)
(20, 0)

Point found [a:a^(18):1]

=========
Case 4: (n, q, d) = (2, 4, 4)
=========

i1 : Y = (b, c, d) -> flatten(for i from 0 to d list for j from 0 to d-i list b^i*c^j);

i2 : R=GF(4, Variable => u);

i3 : S = R[a];

i4 : g = a^(15) + a + 1;

i5 : factor(g)

       15
o5 = (a   + a + 1)

o5 : Expression of class Product

i6 : F = S/g;

i7 : Bas = matrix{for i from 0 to 14 list sub(a^i,F)};

             1       15
o7 : Matrix F  <--- F

i8 : MasterFunction = (b, c, d) -> (C = Y(b, c, d); L = for i from 0 to sub((d+2)*(d+1)/2-1,ZZ) list lift(C#i, ambient F); makeCols = z -> flatten entries Bas / (v -> coefficient(v, z)); Colms = for i from 0 to #L-1 list makeCols(L#i); M = matrix(Colms); return det(M));

i9 : for i from 0 to 15 do print((i, MasterFunction(a^3, a^i, 4)))
(0, 0)
(1, 0)
(2, 0)
(3, 0)
(4, 0)
(5, 0)
(6, 0)
(7, 0)
(8, 1)
(9, 0)
(10, 0)
(11, 0)
(12, 0)
(13, 0)
(14, 0)
(15, 0)

Point found [a^3:a^8:1]

=========
Case 5: (n, q, d) = (2, 4, 5)
=========

i1 : Y = (b, c, d) -> flatten(for i from 0 to d list for j from 0 to d-i list b^i*c^j);

i2 : R=GF(4, Variable => u);

i3 : S = R[a];

i4 : g = a^(21)+a^2+1;

i5 : factor(g)

       21    2
o5 = (a   + a  + 1)

o5 : Expression of class Product

i6 : F = S/g;

i7 : Bas = matrix{for i from 0 to 20 list sub(a^i,F)};

             1       21
o7 : Matrix F  <--- F

i8 : MasterFunction = (b, c, d) -> (C = Y(b, c, d); L = for i from 0 to sub((d+2)*(d+1)/2-1,ZZ) list lift(C#i, ambient F); makeCols = z -> flatten entries Bas / (v -> coefficient(v, z)); Colms = for i from 0 to #L-1 list makeCols(L#i); M = matrix(Colms); return det(M));

i9 : for i from 0 to 20 do print((i, MasterFunction(a^6, a^i, 5)))
(0, 0)
(1, 0)
(2, 0)
(3, 0)
(4, 0)
(5, 0)
(6, 0)
(7, 0)
(8, 0)
(9, 0)
(10, 0)
(11, 1)
(12, 0)
(13, 0)
(14, 0)
(15, 0)
(16, 0)
(17, 0)
(18, 0)
(19, 0)
(20, 0)

Point found [a^6:a^(11):1]

=========
Case 6: (n, q, d) = (2, 5, 5)
=========

i1 : Y = (b, c, d) -> flatten(for i from 0 to d list for j from 0 to d-i list b^i*c^j);

i2 : R=GF(5, Variable => u);

i3 : S = R[a];

i4 : g = a^(21)+a^(18)+a^(14)+1;

i5 : F = S/g;

i6 : Bas = matrix{for i from 0 to 20 list sub(a^i,F)};

             1       21
o6 : Matrix F  <--- F

i7 : MasterFunction = (b, c, d) -> (C = Y(b, c, d); L = for i from 0 to sub((d+2)*(d+1)/2-1,ZZ) list lift(C#i, ambient F); makeCols = z -> flatten entries Bas / (v -> coefficient(v, z)); Colms = for i from 0 to #L-1 list makeCols(L#i); M = matrix(Colms); return det(M));

i8 : factor(g)

       21    18    14
o8 = (a   + a   + a   + 1)

o8 : Expression of class Product

i9 : for i from 0 to 20 do print((i, MasterFunction(a, a^i, 5)))
(0, 0)
(1, 0)
(2, 0)
(3, 0)
(4, 0)
(5, 0)
(6, 0)
(7, 0)
(8, 0)
(9, 2)
(10, 0)
(11, 0)
(12, -1)
(13, 0)
(14, 2)
(15, 1)
(16, 1)
(17, -1)
(18, 2)
(19, 0)
(20, -2)

Point found [a:a^9:1]


